Electroweak Physics in Inclusive Deep Inelastic Scattering at the LHeC

The proposed electron-proton collider LHeC is a unique facility where electroweak interactions can be studied with a very high precision in a largely unexplored kinematic regime of spacelike momentum transfer. We have simulated inclusive neutral- and charged-current deep-inelastic lepton proton scattering cross section data at center-of-mass energies of 1.2 and 1.3 TeV including their systematic uncertainties. Based on simultaneous fits of electroweak physics parameters and parton distribution functions, we estimate the uncertainties of Standard Model parameters as well as a number of parameters describing physics beyond the Standard Model, for instance the oblique parameters $S$, $T$, and $U$. An unprecedented precision at the sub-percent level is expected for the measurement of the weak neutral-current couplings of the light-quarks to the $Z$ boson, $g_{A/V}^{u/d}$, improving their present precision by more than an order of magnitude. The weak mixing angle can be determined with a precision of about $\Delta \sin^2\theta_\textrm{W} = \pm 0.00015$, and its scale dependence can be studied in the range between about 25 and 700 GeV. An indirect determination of the $W$-boson mass in the on-shell scheme is possible with an experimental uncertainty down to $\Delta m_{W}=\pm6\,\textrm{MeV}$. We discuss how the uncertainties of such measurements in deep-inelastic scattering compare with those from measurements in the timelike domain, e.g. at the $Z$-pole, and which aspects of the electroweak interaction are unique to measurements at the LHeC, for instance electroweak parameters in charged-current interactions. We conclude that the LHeC will determine electroweak physics parameters, in the spacelike region, with unprecedented precision leading to thorough tests of the Standard Model and possibly beyond.

==> figures/fixdelta.sh <==
#!/bin/bash

if [[ -z $1 ]]; then
    echo "Usage:"
    echo "$0  <input.pdf>"
    exit 1
fi

cp $1 $1_orig.pdf
pdftops $1 temp.eps
epstopdf temp.eps temp.pdf
/bin/mv temp.pdf $1
rm temp.eps

